Variational Gaussian Process Dynamical Systems

High dimensional time series are endemic in applications of machine learning such as robotics (sensor data), computational biology (gene expression data), vision (video sequences) and graphics (motion capture data). Practical nonlinear probabilistic approaches to this data are required. In this paper we introduce the variational Gaussian process dynamical system. Our work builds on recent variational approximations for Gaussian process latent variable models to allow for nonlinear dimensionality reduction simultaneously with learning a dynamical prior in the latent space. The approach also allows for the appropriate dimensionality of the latent space to be automatically determined. We demonstrate the model on a human motion capture data set and a series of high resolution video sequences.

==> anc/README_SOFTWARE.txt <==
####### Obtaining the source code ##########

# 1) The software toolbox developed for the method described in the paper can be 
     found in http://staffwww.dcs.shef.ac.uk/people/N.Lawrence/vargplvm/.
     That page also describes which other toolboxes must be included as
     dependencies (with links being provided).	

# 2) All the demos used to produce the paper's results can be found in a single file of the
	source code release (see above) which is named 'demosDynamics.m'.
	Alternatively, the submitted .tex file also contains the same code
	and can be run as a regular .m file using MATweave:
	http://staffwww.dcs.shef.ac.uk/people/N.Lawrence/matweave.html
	
# 3) The datasets are not included because they are very large in size. 
	Below you can find instructions on how you can obtain them and process
	them in the same way we did. Note, however, that the videos have to be
	processed using a WINDOWS machine (unless you do not wish to process them with the
	provided script), because aviread does not support video compression under
	LINUX.

	
####### Obtaining the motion capture dataset #####
This can be downloaded from:
http://mocap.cs.cmu.edu/
The subject / motion used and the preproprecssing is described in the paper.



########    Obtaining and processing the VIDEO datasets #############
a) 'dog' dataset:
http://www.fitfurlife.com/
OR
http://www.youtube.com/watch?v=K4Dm2HcfUKQ

We only kept the 61 frames showing the first dog on the treadmill
(around 0.02 - 0.04). This cropping can be done in MATLAB or using
a free program such as http://www.virtualdub.org/download.html, as
we did.

The .avi can be converted to a .mat file using our script plus the save command:
[Y, height, width] = preprocessVideo(<your_avi_file>, 1, 1, 'avi', []);
save 'DATA_DogTr.mat' 'Y' 'height' 'width'

Place the .mat file into the correct DATASETS folder.

b) For the 'ocean' demo you can work as in a), after downloading the
video from:
http://www.youtube.com/watch?v=12QU41ZfqHc
This video has been created following the tutorial of:
http://www.cogfilms.com/tutorials/new-ocean/New-Ocean-Techniques-in-BlenderCOMPLETE.zip
We downloaded the HD version of that video. If you wish to do the same, 
you can work as in a) but maybe you can first split the .avi file into
pieces as we did, because our machine could not load the whole dataset at once.
If you don't want to interfere with the load commands in the source code, you should
store this .mat file using the name "DATA_Ocean.mat" and add it in the MATLAB path.

c) similarly the 'missa' (black and white) dataset can be download from:
http://www.cipr.rpi.edu/resource/sequences/sequence01.html
Ideally, you can transform that into .avi and use the script above to
obtain a .mat file. If you are unable to do that, you can still
use the script "preprocessVideo" but you have to give the correct dimensions
for the frames and set the 'form' argument accordingly.

More specifically, open the "preprocessVideo.m" file, and uncomment the line
% baseDir=[];
Then, assuming that the '.ras' files for the missa dataset are stored in a folder './missa/',
run the following commands from the console:

options.dirName='missa/'; options.from=0; options.to=149;
width=360;
height=288;
Y=preprocessVideo('missa',width,height,'ras',options);

You can see the created movie by running:
playMov(height, width,0.1, Y)

For compatibility with the rest of the scripts, save the .mat file with the name
'miss-americaHD.mat' and place it in a folder of the MATLAB path.



==> anc/README_VIDEOS.txt <==
With our submission, we have also included the full videos from which we took individual frames to present in the paper, as well
as additional videos. Note that the logo for the 'dog' video has been added with post-processing. For more information
on what each video actually shows, see below.

!!! NOTE: The same video files can also be found here:
http://staffwww.dcs.shef.ac.uk/people/A.Damianou/varFiles/paper/supplementary/

!!! NOTE: Please note that the videos presented here are in reduced quality (made out of jpeg images that were further reduced in quality) and also reduced in size / resolution to save disk space. The original videos (and the predictions) are much larger in size / resolution, for example, the 'ocean' video is HD video with almost 1M pixels per frame. 



------ Video description: -------
# video_dogGenerated.avi: The last few frames of the training set concatenated with the 40 frames that are purely generated without any partial information given (apart from a time vector t_61,...,t_100).

# video_oceanNN.avi: The reconstructed images (concatenated predicted blocks) with the NN method.

# video_oceanVGPDS.avi: The reconstructed images with our method.

# video_missaVGPDS.avi: The training frames along with the ones reconstructed by VGPDS all put together in the correct order in a single video.

# video_missaNN.avi: The training frames along with the ones reconstructed by NN all put together in the correct order in a single video.

------- The original (training) videos can be seen at: -------
* http://www.fitfurlife.com/ OR http://www.youtube.com/watch?v=K4Dm2HcfUKQ
(we only took the 60 frames of the first dog on the treadmill, i.e. around seconds 2-3).

* http://www.youtube.com/watch?v=12QU41ZfqHc
We downloaded the HD version of that video. See also: http://www.cogfilms.com/tutorials.html

* http://www.cipr.rpi.edu/resource/sequences/sequence01.html
The 'missa' dataset (gray).

